A DG/CR discretization for the variational phase-field approach to fracture

Variational phase-field models of fracture are widely used to simulate nucleation and propagation of cracks in brittle materials. They are based on the approximation of the solutions of free-discontinuity fracture energy by two smooth function: a displacement and a damage field. Their numerical implementation is typically based on the discretization of both fields by nodal $\mathbb{P}^1$ Lagrange finite elements. In this article, we propose a nonconforming approximation by discontinuous elements for the displacement and nonconforming elements, whose gradient is more isotropic, for the damage. The handling of the nonconformity is derived from that of heterogeneous diffusion problems. We illustrate the robustness and versatility of the proposed method through series of examples.

==> images/Surfing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "blue = '#1f77b4'\n",
    "orange = '#ff7f0e'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "CG2 = np.loadtxt('CG_2.txt')\n",
    "CG5 = np.loadtxt('CG_5.txt')\n",
    "DG2 = np.loadtxt('DG_2.txt')\n",
    "DG5 = np.loadtxt('DG_5.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.1228281373279672\n",
      "1.048519526113987\n",
      "1.0746525390807804\n",
      "-0.25884564949859873 1.0365346884245972\n"
     ]
    }
   ],
   "source": [
    "mcg2,pcg2 = np.polyfit(CG2[10:,0],CG2[10:,1],1); print(mcg2/6)\n",
    "mcg5,pcg5 = np.polyfit(CG5[10:,0],CG5[10:,1],1); print(mcg5/6)\n",
    "mdg2,pdg2 = np.polyfit(DG2[10:,0],DG2[10:,1],1); print(mdg2/6)\n",
    "mdg5,pdg5 = np.polyfit(DG5[10:,0],DG5[10:,1],1); print(pdg5,mdg5/6)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(CG2[:,0],CG2[:,1]/6, '--', color = orange, lw = 2,label='CG $\\ell/h = 2$')\n",
    "plt.plot(CG5[:,0],CG5[:,1]/6,       color = orange, lw = 2,label='CG $\\ell/h = 5$')\n",
    "plt.plot(DG2[:,0],DG2[:,1]/6, '--', color = blue,   lw = 2, label='DG $\\ell/h = 2$')\n",
    "plt.plot(DG5[:,0],DG5[:,1]/6,       color = blue,   lw = 2, label='DG $\\ell/h = 5$')\n",
    "#plt.plot(DG5[:,0],DG5[:,1], lw = 2, label='DG $\\ell/h = 5$')\n",
    "\n",
    "plt.legend()\n",
    "plt.grid()\n",
    "plt.axis([0.3,0.7,0.1,0.75])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "Toughness_CG2 = np.polyfit(CG2[:,0],CG2[:,1],1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([ 6.66064518, -0.40536365])"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.polyfit(CG2[:,0],CG2[:,1],1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "vscode": {
   "interpreter": {
    "hash": "b0fa6594d8f4cbf19f97940f81e996739fb7646882a419484c72d19e05852a7e"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/plotReaction.py <==
#!/usr/bin/env python3
import sys

def parse(args=None):
    import argparse
    ### Get options from the command line
    parser = argparse.ArgumentParser(description='Plot reaction force for vDef.')
    parser.add_argument('inputfile',type=argparse.FileType('r'),nargs='?',help='Input file',default=sys.stdin)
    parser.add_argument('-o','--outputfile',help='output file',default=None)
    parser.add_argument("-d","--debug",action="store_true",default=False,help="Display useless debugging information")
    parser.add_argument("-m","--stepmin",type=int,help="first time step")
    parser.add_argument("-M","--stepmax",type=int,help="last time step")
    parser.add_argument("-e","--Emin",type=float,help="Force min")
    parser.add_argument("-E","--Emax",type=float,help="Force max")
    parser.add_argument("--old",action="store_true",default=False,help="old style energy file (no forces)")
    parser.add_argument("--size",type=float,nargs=2,default=None,help="Figure size")
    parser.add_argument("--title",default=None,help="Figure title")
    return parser.parse_args()

def main():
    import pymef90
    import matplotlib
    import numpy as np
    options = parse()

    if options.debug:
      print("Option table: {0}".format(options))
    if options.old:
      energies_old=np.loadtxt(options.inputfile)
      energies=np.zeros( (energies_old.shape[0],6) )
      energies[:,:3]=energies_old[:,:3]
      energies[:,-2:]=energies_old[:,-2:]
    else:
      energies=np.loadtxt(options.inputfile)
      energies2 = np.loadtxt('energy4.txt')
      
    if options.stepmin == None:
      tmin = 0
    else:
      tmin = int(options.stepmin)
    if options.stepmax == None:
      tmax = energies.shape[0]
    else:
      tmax = int(options.stepmax)
    
    if options.debug:
      print('size of energies: {0}'.format(energies.shape))
      print('requested slice: {0}:{1}'.format(tmin,tmax))
      print('Energies: {0}'.format(energies[tmin:tmax,:]))
    
    if options.outputfile != None:
      matplotlib.use('Agg')
      useTex=True
    else:
     useTex = False
    import matplotlib.pyplot as plt

    
    #pymef90.matplotlibdefaults('medium',useTex)
    fig = plt.figure(figsize=options.size)
    
    ### plot
    plt.plot(energies[1:,1],energies[1:,2]/energies[1:,1]/1000,'-',label='CG/CG')
    plt.plot(energies2[1:,0],energies2[1:,1]/energies2[1:,0],'-',label='DG/CR')
    plt.grid()
    plt.xlabel('Displacement [mm]')
    plt.ylabel('Force [kN]')
    plt.legend()
    # if options.title:
    #     plt.title(options.title)
    # else:
    #     plt.title('Reaction force vs applied displacement')
    pymef90.setspines()

    BB = [0.1,0.4,0,0.3]
    plt.axis(BB)

    ### export plot if needed
    if options.outputfile != None:
      fig.tight_layout(pad=0.1)
      plt.savefig(options.outputfile)
    else:
      plt.show()

if __name__ == "__main__":
        sys.exit(main())

